Four-loop splitting functions in QCD -- The quark-quark case

We have computed the even-$N$ moments $N\leq 20$ of the pure-singlet quark splitting function $P_{\,\rm ps}$ at the fourth order of perturbative QCD via the anomalous dimensions of off-shell flavour-singlet operator matrix elements. Our results, derived analytically for a general gauge group, agree with all results obtained for this function so far, in particular with the lowest six even moments obtained via physical cross sections. Using these results and all available endpoint constraints, we construct approximations for $P_{\rm ps}$ at four loops that should be sufficient for most collider-physics applications. Together with the known results for the non-singlet splitting function $P_{\rm ns}^{\,+}$ at this order, this effectively completes the quark-quark contribution for the evolution of parton distribution at N$^{\:\!3}$LO accuracy. Our new results thus provide a major step towards fully consistent N$^{\:\!3}$LO calculations at the LHC and the reduction of the residual uncertainty in the parton evolution to the percent level.

==> anc/FHMVqq-anc.h <==
* -----------------------------------------------------------------------------
*
*   Reference: Four-loop splitting functions in QCD - The quark-quark case - 
*
*              G. Falcioni, F. Herzog, S. Moch and A. Vogt
*              DESY 23-022, LTH 1333
*
* -----------------------------------------------------------------------------
*
*   Pure-singlet anomalous dimensions gamma_ps(N) up to four loops,
*   fixed-N values at N =< 20
*   [ gamma_qq^{(n)}(N) is obtained by adding gamma_ns^{(n)+}(N) ]
*
*
*   Notations: z3 = Zeta(3), ..., z5 = Zeta(5) are Riemann-zeta values,
*              nf = number of flavors; for the group invariants see the paper.
*              expansion in alpha_s/(4*pi): 
*              gps1N2 (two-loop), gps2N2 (three-loop), gps3N2 (four-loop) etc.
*              `-' relative to splitting functions
*
*   1) Four-loop moments at N =< 8 have been published before in:
*      Low moments of the four-loop splitting functions in QCD 
*      S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*      arXiv:2111.15561 [hep-ph], Phys. Lett. B825 (2022), 136853
*      Published in: Phys.Lett.B 825 (2022), 136853
*
*   2) Four-loop moments at N =< 16 proportional to [d4RR/nr] 
*      have been published before in:
*      On quartic colour factors in splitting functions 
*         and the gluon cusp anomalous dimension
*      S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*      arXiv:1805.09638 [hep-ph], Phys. Lett. B782 (2018), 627-632

****** 
* N=2
****** 
L   gps1N2=
      +cf*nf*(-40/27);

L   gps2N2=
      +cf*nf^2*(-628/243)
      +cf*ca*nf*(2534/243-64/3*z3)
      +cf^2*nf*(-3682/243+64/3*z3);

L   gps3N2=
      +nf*[d4RR/nr]*(1024/9-2560/9*z5+256/9*z3)
      +cf*nf^3*(-1712/729+128/27*z3)
      +cf*ca*nf^2*(160648/6561-320/9*z4+48*z3)
      +cf*ca^2*nf*(-410299/6561+4480/27*z5+1408/9*z4-26896/81*z3)
      +cf^2*nf^2*(-73772/6561+320/9*z4-5248/81*z3)
      +cf^2*ca*nf*(-162658/6561+320/9*z5-1664/9*z4+8048/27*z3)
      +cf^3*nf*(227938/2187-640/3*z5+256/9*z4+1952/81*z3);

****** 
* N=4
****** 
L   gps1N4=
      +cf*nf*(-2147/27000);

L   gps2N4=
      +cf*nf^2*(-618673/1215000)
      +cf*ca*nf*(2485097/2025000-242/75*z3)
      +cf^2*nf*(-2217031/2700000+242/75*z3);

L   gps3N4=
      +nf*[d4RR/nr]*(172231/675-3728/45*z5-5368/25*z3)
      +cf*nf^3*(-46099151/72900000+484/675*z3)
      +cf*ca*nf^2*(9398360351/1640250000-242/45*z4+57877/10125*z3)
      +cf*ca^2*nf*(-55187654921/3280500000+3164/135*z5+34243/1125*z4-3104267/67500*z3)
      +cf^2*nf^2*(-141522185707/26244000000+242/45*z4-1207/135*z3)
      +cf^2*ca*nf*(209865827521/26244000000+242/45*z5-29161/750*z4+6743539/202500*z3)
      +cf^3*nf*(1995890620891/52488000000-484/15*z5+18997/2250*z4-897403/202500*z3);

****** 
* N=6
****** 
L   gps1N6=
      +cf*nf*(-289/18522);

L   gps2N6=
      +cf*nf^2*(-31555763/145860750)
      +cf*ca*nf*(1988624681/16336404000-968/735*z3)
      +cf^2*nf*(11602048711/40841010000+968/735*z3);

L   gps3N6=
      +nf*[d4RR/nr]*(64697569/330750-39808/441*z5-426976/3675*z3)
      +cf*nf^3*(-19597073837/61261515000+1936/6615*z3)
      +cf*ca*nf^2*(3092531515013/964868861250-968/441*z4+217432/99225*z3)
      +cf*ca^2*nf*(-6194882229735067/864522499680000
		   +9544/1323*z5+41866/3087*z4-2396237/165375*z3)
      +cf^2*nf^2*(-812984663253277/270163281150000+968/441*z4-2594876/694575*z3)
      +cf^2*ca*nf*(336481838777617/360217708200000
		   +968/441*z5-1389806/77175*z4+2111992/324135*z3)
      +cf^3*nf*(140565274663259489/5403265623000000
		-1936/147*z5+343156/77175*z4-62727544/24310125*z3);

****** 
* N=8
****** 
L   gps1N8=
      +cf*nf*(-40333/8164800);

L   gps2N8=
      +cf*nf^2*(-13131081443/108020304000)
      +cf*ca*nf*(-343248329803/2592487296000-1369/1890*z3)
      +cf^2*nf*(39929737384469/90737055360000+1369/1890*z3);

L   gps3N8=
      +nf*[d4RR/nr]*(1183211180737/7715736000-18164/189*z5-18321694/297675*z3)
      +cf*nf^3*(-162840799744061/816633498240000+1369/8505*z3)
      +cf*ca*nf^2*(15301312238130101/7349701484160000
		   -1369/1134*z4+8397097/7144200*z3)
      +cf*ca^2*nf*(-8552512702477166383/2939880593664000000
		   +128/63*z5+1340251/170100*z4-97528710971/18003384000*z3)
      +cf^2*nf^2*(-5115927245667479753/2743888554086400000+1369/1134*z4-15129691/7144200*z3)
      +cf^2*ca*nf*(-43838488788848637899/13719442770432000000
		   +1369/1134*z5-10211371/952560*z4+10167760657/18003384000*z3)
      +cf^3*nf*(3960340604223955458923/192072198786048000000
		-1369/189*z5+13529827/4762800*z4-34718701049/18003384000*z3);

****** 
* N=10
****** 
L   gps1N10=
      +cf*nf*(-27284/13476375);

L   gps2N10=
      +cf*nf^2*(-33230913134/420260754375)
      +cf*ca*nf*(-1028766412107043/5177612493900000-12544/27225*z3)
      +cf^2*nf*(209966063746798/485401171303125+12544/27225*z3);

L   gps3N10=
      +nf*[d4RR/nr]*(1240606813603/9901861200-1624576/16335*z5-182828576543/6303268125*z3)
      +cf*nf^3*(-2205751150439/15885856515375+25088/245025*z3)
      +cf*ca*nf^2*(314242565140920849001/215285127496362000000
		   -12544/16335*z4+89550464/121287375*z3)
      +cf*ca^2*nf*(-202179113304531644762417/284176368295197840000000
		   -14912/49005*z5+23430848/4492125*z4-192321673117627/109828143810000*z3)
      +cf^2*nf^2*(-367710354086746558213/296017050307497750000
		  +12544/16335*z4-1243744/898425*z3)
      +cf^2*ca*nf*(-1538138456874500390560463/298385186709957732000000
		   +12544/16335*z5-97295744/13476375*z4-31074715888/28017383625*z3)
      +cf^3*nf*(19206657411733877390649313/1118944450162341495000000
		-25088/5445*z5+1080128/539055*z4-45224548192/28017383625*z3);

****** 
* N=12
******
L   gps1N12=
      +cf*nf*(-249775/255783528);

L   gps2N12=
      +cf*nf^2*(-2566080055386457/45626205314289600)
      +cf*ca*nf*(-69697489543846494691/332158774688028288000-12482/39039*z3)
      +cf^2*nf*(86033255402443256197/219224791294098670080+12482/39039*z3);

L   gps3N12=
      +nf*[d4RR/nr]*(13789024918875535939/130167745507800000
		     -11883280/117117*z5-261789233833/33202669500*z3)
      +cf*nf^3*(-127821768039445576087/1233139451029305019200+24964/351351*z3)
      +cf*ca*nf^2*(17400519563132679535658867/16159059366288012971596800
		   -62410/117117*z4+536686847/1055107053*z3)
      +cf*ca^2*nf*(108542242435054542124290045599/210067771761744168630758400000
		   -549260/351351*z5+108549713/29066310*z4+7458806358343849/228131026571448000*z3)
      +cf^2*nf^2*(-2797424774494087428631891051/3209368735248869242969920000
		  +62410/117117*z4-15566147588/15826605795*z3)
      +cf^2*ca*nf*(-116621076523257514706541796876157/19410262110785161181482076160000
		   +62410/117117*z5-18419693641/3517023510*z4-1989733300788683/1267394592063600*z3)
      +cf^3*nf*(88961716829219432715740321165467/6065706909620362869213148800000
		-124820/39039*z5+2642589184/1758511755*z4-671898176890091/475272972023850*z3);

****** 
* N=14
****** 
L   gps1N14=
      +cf*nf*(-63449/120393000);

L   gps2N14=
      +cf*nf^2*(-42340802286661/997076165085000)
      +cf*ca*nf*(-34878917273704658879/171975696953860800000-11236/47775*z3)
      +cf^2*nf*(234241675852702317743/670705218120057120000+11236/47775*z3);

L   gps3N14=
      +nf*[d4RR/nr]*(19073114986773056430079/207292134721171500000
		     -2945344/28665*z5+1655601644872528/246073284331875*z3)
      +cf*nf^3*(-1225131890207918292167/15090867407701285200000+22472/429975*z3)
      +cf*ca*nf^2*(15677247599879616342540623/19014492933703619352000000
		   -11236/28665*z4+72862649/195638625*z3)
      +cf*ca^2*nf*(212618793832045564739311832977/171789605491700966305536000000
		   -15356/6615*z5+933124519/331080750*z4+77579129461513987/76774864711545000*z3)
      +cf^2*nf^2*(-4032068581057610850590942023/6344502475545774323784000000+11236/28665*z4-14300095639/19368223875*z3)
      +cf^2*ca*nf*(-158391038218926832370900571697207/25124229803161266322184640000000
		   +11236/28665*z5-17190217637/4304049750*z4-14044584522181/8616707599500*z3)
      +cf^3*nf*(378715964141637885273854172708551/29692271585554223835309120000000
		-22472/9555*z5+505959889/430404975*z4-367639947406454/290813881483125*z3);

****** 
* N=16
******
L   gps1N16=
      +cf*nf*(-188773/611255808);

L   gps2N16=
      +cf*nf^2*(-134358366695991133/4016111846716569600)
      +cf*ca*nf*(-109059309362810531910004153/574074272482837265018880000-18769/104040*z3)
      +cf^2*nf*(59343222144783319785040093/191358090827612421672960000+18769/104040*z3);

L   gps3N16=
      +nf*[d4RR/nr]*(194754027746301317663486903/2385646868143957017600000
		     -808523/7803*z5+488331702547711013/28175156700490800*z3)
      +cf*nf^3*(-13608819731912112034987483/206666738093821415406796800+18769/468180*z3)
      +cf*ca*nf^2*(5139790280893055367044834414063191/7912907734820757808449287577600000
		   -18769/62424*z4+1631966041/5730523200*z3)
      +cf*ca^2*nf*(108178133162924948555733173122528196346341/64633896443253521100663132819849216000000
		   -131747/46818*z5+19557316769/8852243400*z4+12453233313645527413979/7816915474984167552000*z3)
      +cf^2*nf^2*(-27940032477586559318231174397709681/58566283098537309493828740710400000
		  +18769/62424*z4-220452248921/382416914880*z3)
      +cf^2*ca*nf*(-272131316618720437180274758003365964006181/43089264295502347400442088546566144000000
		   +18769/62424*z5-805069021181/254944609920*z4-186362119838618569/120140097978700800*z3)
      +cf^3*nf*(52845922593469053066814397892836049514811/4700647014054801534593682386898124800000
		-18769/10404*z5+1209091491169/1274723049600*z4-1576051471675106357/1378077594461568000*z3);

****** 
* N=18
****** 
L   gps1N18=
      +cf*nf*(-409552/2125089675);

L   gps2N18=
      +cf*nf^2*(-9814688888140913377/360788404395186167400)
      +cf*ca*nf*(-794937254427864556144010741/4520738131044171296420160000-118336/828495*z3)
      +cf^2*nf*(270758602258806860160607642741/979869989903824128499069680000+118336/828495*z3);

L   gps3N18=
      +nf*[d4RR/nr]*(269658033224423391160920092267/3660178707449866054252800000
		     -17270272/165699*z5+231728400575045385953/9154108411989460920*z3)
      +cf*nf^3*(-12093315480521279173973861137/220470747728360428912290678000+236672/7456455*z3)
      +cf*ca*nf^2*(5746360771534685866990135393992059327/10978384977283253229773296769145600000
		   -118336/497097*z4+24382094512/108379573425*z3)
      +cf*ca^2*nf*(89162440521267641872038820315362221737605493/45935538854249042498952832875523636608000000
		   -522368/165699*z5+50551793128/28362863529*z4+132300696845690213098985759/67414515989255185999248000*z3)
      +cf^2*nf^2*(-510320588931393559068451118322848217263/1393078636581692811620875836456225600000
		  +118336/497097*z4-10059181640656/21697590599685*z3)
      +cf^2*ca*nf*(-28959853818114889791771647893787915791563566723/4685424963133402334893188953303410934016000000
		   +118336/497097*z5-30932168351824/12054216999825*z4-751673700996836590582/526149756409646494125*z3)
      +cf^3*nf*(7253359571892497953990576741964828731260622709/724111130666071269938038292783254417075200000
		-236672/165699*z5+9447656272424/12054216999825*z4-109721806416706447798/105229951281929298825*z3);

****** 
* N=20
****** 
L   gps1N20=
      +cf*nf*(-2690971/21291039000);

L   gps2N20=
      +cf*nf^2*(-1213012149333687141757/53516326100861463840000)
      +cf*ca*nf*(-496104674630949586787009257447/3059909399428088021355340800000-89042/768075*z3)
      +cf^2*nf*(1027902262695333402542497936999/4152734184938119457553676800000+89042/768075*z3);

L   gps3N20=
      +nf*[d4RR/nr]*(124046988016629781809318499469746921/1840118243383345660115052672000000
		     -48237328/460845*z5+34660205433264885994007/1100342324269440252000*z3)
      +cf*nf^3*(-46235817346069201871585241841/990993385042051234188945600000+178084/6912675*z3)
      +cf*ca*nf^2*(688560020231378646396927215051130832957/1602729320537086079392450022635008000000
		   -89042/460845*z4+1316792611/7223745375*z3)
      +cf*ca^2*nf*(250450109018215553669333751863263807123028219/119012268425801863911365768880785154048000000
		   -4694036/1382535*z5+164760066767/112031419500*z4+40625424437896114995230699/18397723661785041013440000*z3)
      +cf^2*nf^2*(-20553091730130297702276618606953655791/71772053747957053386934630643251200000
		  +89042/460845*z4-2842660003013/7450089396750*z3)
      +cf^2*ca*nf*(-8442281731349030891500282315883757515259615913/1413270687556397133947468505459323704320000000
		   +89042/460845*z5-7936779238702/3725044698375*z4-13512345934144930064021/10405952297389729080000*z3)
      +cf^3*nf*(2128032487727689123396891103081423002879945894061/236298858959429600796016734112798923362304000000
		-178084/153615*z5+9834028074797/14900178793500*z4-7463032385600125416449/7804464223042296810000*z3);

* -----------------------------------------------------------------------------
*
*   Pure-singlet anomalous dimensions gamma_ps(N) up to four loops,
*   all-N results for particular terms
*
*   Notations:
*   S(R(m1,...,mk),N) denotes harmonic sums,
*   z3 = Zeta(3), ... , z5 = Zeta(5),
*   den(x) = 1/x denotes denominators
*   nf = number of flavors; for the group invariants see the paper.
*   expansion in alpha_s/(4*pi)
*
*
*   1) The large-nf part gps3nf3 has been published before in:
*      Large-nf contributions to the four-loop splitting functions in QCD
*      J. Davies, A. Vogt, B. Ruijl, T. Ueda, J.A.M. Vermaseren
*      arXiv:1610.07477 [hep-ph], Nucl. Phys. B915 (2017), 335-362
*
*   2) The Zeta(4) part gps3nf3 has been published before in:
*      Absence of $\pi^2$ terms in physical anomalous dimensions in DIS: 
*        Verification and resulting predictions
*      J. Davies, A. Vogt
*      arXiv:1711.05267 [hep-ph], Phys. Lett. B776 (2018), 189-194

****** 
*   gamma_ps^{(3)}(N) at even N, nf^3 contribution
****** 
 L  gps3Nnf3=
      +nf^3*cf*(
         +128/9*den(N-1)*z3
         -128/81*den(N-1)*S(R(1),N)
         +256/27*den(N-1)*S(R(1,1),N)
         -256/27*den(N-1)*S(R(1,1,1),N)
         -64/81*den(N-1)
         -32/3*den(N+1)*z3
         -64/3*den(N+1)^2*z3
         +352/9*den(N+1)^5
         +320/9*den(N+1)^4*S(R(1),N)
         -1648/27*den(N+1)^4
         -1184/27*den(N+1)^3*S(R(1),N)
         +256/9*den(N+1)^3*S(R(1,1),N)
         -32/3*den(N+1)^3
         -3200/81*den(N+1)^2*S(R(1),N)
         -256/27*den(N+1)^2*S(R(1,1),N)
         +128/9*den(N+1)^2*S(R(1,1,1),N)
         +6880/81*den(N+1)^2
         +7232/81*den(N+1)*S(R(1),N)
         -1088/27*den(N+1)*S(R(1,1),N)
         +64/9*den(N+1)*S(R(1,1,1),N)
         -6592/81*den(N+1)
         -128/9*den(N+2)*z3
         +512/27*den(N+2)^4
         +512/27*den(N+2)^3*S(R(1),N)
         -2816/81*den(N+2)^3
         -2816/81*den(N+2)^2*S(R(1),N)
         +512/27*den(N+2)^2*S(R(1,1),N)
         +128/9*den(N+2)^2
         -4096/81*den(N+2)*S(R(1),N)
         +128/27*den(N+2)*S(R(1,1),N)
         +256/27*den(N+2)*S(R(1,1,1),N)
         +5824/81*den(N+2)
         +32/3*den(N)*z3
         -64/3*den(N)^2*z3
         +32/9*den(N)^5
         +64/9*den(N)^4*S(R(1),N)
         -464/27*den(N)^4
         -928/27*den(N)^3*S(R(1),N)
         +128/9*den(N)^3*S(R(1,1),N)
         +2336/81*den(N)^3
         +3136/81*den(N)^2*S(R(1),N)
         -832/27*den(N)^2*S(R(1,1),N)
         +128/9*den(N)^2*S(R(1,1,1),N)
         -1888/81*den(N)^2
         -3008/81*den(N)*S(R(1),N)
         +704/27*den(N)*S(R(1,1),N)
         -64/9*den(N)*S(R(1,1,1),N)
         +832/81*den(N)
         );

****** 
*   gamma_ps^{(3)}(N) at even N, Zeta(3)*cf^2*nf^2 contribution
****** 
 L gps3z3Nqed = 
  + cf^2*nf^2* 64/9*z3* (
       + 6*den(-1+N)
       - 8*den(-1+N)^2
       - 335/2*den(N)
       + 145/2*den(N)^2
       - 33*den(N)^3
       + 287/2*den(1+N)
       + 187/2*den(1+N)^2
       + 45*den(1+N)^3
       + 18*den(2+N)
       + 4*den(2+N)^2
     + S(R(1),N) * (
       - 4* (den(-1+N) - den(2+N))
       - 3* (den(N) - den(1+N))
       + 6* (den(1+N)^2 + den(N)^2)
       )
     );

****** 
*   gamma_ps^{(3)}(N) at even N, Zeta(3)*nf*[d4RR/nc] contribution
****** 
 L gps3z3Nd4 =
    [d4RR/nc]*nf* 256*z3* (
       + 8/3* (den(N) - den(N+1)) 
       - 3* (den(N) - den(N+1))^2
       - 70* S(R(1),N)* (den(N) - den(N+1))
       + 64/3* S(R(1),N)* (den(N-1) - den(N+2))
       - 1/3* S(R(-2),N)

       - 68* S(R(1),N)* (den(N) - den(N+1))^2
       + 92/3* S(R(-2),N)* (den(N) - den(N+1))
       - 32/3* S(R(-2),N)* (den(N-1) - den(N+2))
       + 27* S(R(1),N)^2* (den(N) - den(N+1))
       - 32/3* S(R(1),N)^2* (den(N-1) - den(N+2))
       + 6* (S(R(-2,1),N)-S(R(1,-2),N))
       + 6* S(R(1),N)*S(R(-2),N)
       + 3* S(R(3),N)

       - 24* S(R(1),N)* (den(N) - den(N+1))^3
       + 20* S(R(-2),N)* (den(N) - den(N+1))^2
       + 22* S(R(1),N)^2* (den(N) - den(N+1))^2
       - 12* (S(R(-2,1),N)-S(R(1,-2),N))* (den(N) - den(N+1)) 
       - 12* S(R(1),N)*S(R(-2),N)* (den(N) - den(N+1))
       - 6* S(R(3),N)* (den(N) - den(N+1))
    );

****** 
*   gamma_ps^{(3)}(N) at even N, Zeta(4) contribution
****** 
  L   gps3z4N = z4*(
       + cf^2*nf^2 * (
          + 320/3*den(N-1)
          - 80*den(N+1)
          - 160*den(N+1)^2
          - 320/3*den(N+2)
          + 80*den(N)
          - 160*den(N)^2
          )

       + cf^3*nf * (
          + 128*S(R(1),N)*den(N-1)
          - 96*S(R(1),N)*den(N+1)
          - 192*S(R(1),N)*den(N+1)^2
          - 128*S(R(1),N)*den(N+2)
          + 96*S(R(1),N)*den(N)
          - 192*S(R(1),N)*den(N)^2
          - 128*den(N-1)
          - 312*den(N+1)
          - 96*den(N+1)^3
          + 128*den(N+2)
          + 312*den(N)
          + 96*den(N)^3
          )

       + ca*cf*nf^2 * (
          - 320/3*den(N-1)
          + 80*den(N+1)
          + 160*den(N+1)^2
          + 320/3*den(N+2)
          - 80*den(N)
          + 160*den(N)^2
          )

       + ca*cf^2*nf * (
          - 256*S(R(1),N)*den(N-1)
          + 192*S(R(1),N)*den(N+1)
          + 384*S(R(1),N)*den(N+1)^2
          + 256*S(R(1),N)*den(N+2)
          - 192*S(R(1),N)*den(N)
          + 384*S(R(1),N)*den(N)^2
          - 1696/3*den(N-1)
          + 128*den(N-1)^2
          - 192*den(N+1)
          + 528*den(N+1)^2
          - 96*den(N+1)^3
          + 1696/3*den(N+2)
          + 128*den(N+2)^2
          + 192*den(N)
          + 528*den(N)^2
          + 96*den(N)^3
          )

       + ca^2*cf*nf * (
          + 128*S(R(1),N)*den(N-1)
          - 96*S(R(1),N)*den(N+1)
          - 192*S(R(1),N)*den(N+1)^2
          - 128*S(R(1),N)*den(N+2)
          + 96*S(R(1),N)*den(N)
          - 192*S(R(1),N)*den(N)^2
          + 2080/3*den(N-1)
          - 128*den(N-1)^2
          + 504*den(N+1)
          - 528*den(N+1)^2
          + 192*den(N+1)^3
          - 2080/3*den(N+2)
          - 128*den(N+2)^2
          - 504*den(N)
          - 528*den(N)^2
          - 192*den(N)^3
        ));

****** 
*   gamma_ps^{(3)}(N) at even N, Zeta(5) contribution
****** 
 L gps3z5N = 
  + cf^3*nf* 160*z5* (
     - 3* (den(N) - den(N+1))
     - 4* (den(N-1) - den(N+2))
     + 6* (den(N)^2 + den(N+1)^2)
     )
  + cf^2*ca*nf* 80/3*z5* (
       3* (den(N) - den(N+1)) 
     + 4* (den(N-1) - den(N+2))
     - 6* (den(N)^2 + den(N+1)^2)
     )
  + cf*ca^2*nf* 40/9*z5* (
     - 1
     + 74*  (den(N) - den(N+1)) 
     + 104* (den(N-1) - den(N+2))
     - 144* (den(N)^2 + den(N+1)^2)
     )
  + [d4RR/nc]*nf* 320/3*z5* (
     - 1
     - 16 * (den(N) - den(N+1))
     - 16 * (den(N-1) - den(N+2))
     + 36 * (den(N)^2 + den(N+1)^2)
     );
* -----------------------------------------------------------------------------


==> anc/xPps3a.f <==
*
* ..File: xPps3a.f   
*
* ..The 4-loop MSbar pure-singlet qq splitting function P_{qq,ps}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*    P_{qq}^(3) is obtained by adding P_{qq,ns}^(3)+
*
* ..These are approximations for fixed nf = 3, 4 and 5 based on the 
*    first ten even moments together with small-x/large-x constraints.
*    The two sets spanning the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*   
* ..Reference: Four-loop splitting functions in QCD - The quark-quark case - 
*
*              G. Falcioni, F. Herzog, S. Moch and A. Vogt
*              DESY 23-022, LTH 1333
*
* =====================================================================
*
*
       FUNCTION P3psA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
* Known large-x coefficients
       x1L4cff = - 5.6460905D+1*nf + 3.6213992D+0*nf2
       x1L3cff = - 2.4755054D+2*nf + 4.0559671D+1*nf2
     ,           - 1.5802469D+0*nf3
       y1L4cff = - 1.3168724E+1*nf
       y1L3cff = - 1.9911111E+2*nf + 1.3695473E+1*nf2
*    
* Known small-x coefficients
       bfkl1   =   1.7492273D+3*nf
       x0L6cff = - 7.5061728D+0*nf + 7.9012346D-1*nf2
       x0L5cff =   2.8549794D+1*nf + 3.7925926D+0*nf2
       x0L4cff = - 8.5480010D+2*nf + 7.7366255D+1*nf2
     ,           - 1.9753086D-1*nf3
*
* The resulting part of the function
       P3ps01 =
     ,      + bfkl1* DL**2*YM
     ,      + x0L6cff* DL**6
     ,      + x0L5cff* DL**5
     ,      + x0L4cff* DL**4
     ,      + x1L3cff* Y1*DL1**3
     ,      + x1L4cff* Y1*DL1**4
     ,      + y1L3cff* Y1*Y1*DL1**3
     ,      + y1L4cff* Y1*Y1*DL1**4
*
* The selected approximations for nf = 3, 4, 5
       IF ( NF .EQ. 3 ) THEN
         P3psApp1 = P3ps01
     ,      + 67731. * Y1*DL*YM
     ,      + 274100.* Y1*YM
     ,      - 104493.* Y1*(1.+2.*Y)
     ,      + 34403. * Y1*Y*Y
     ,      + 353656.* Y1*DL
     ,      + 10620. * DL**2
     ,      + 40006. * DL**3
     ,      - 7412.1 * Y1*DL1
     ,      - 2365.1 * Y1*DL1**2
     ,      + 1533.0 * Y1*Y1*DL1**2
         P3psApp2  = P3ps01
     ,      + 54593. * Y1*DL*YM
     ,      + 179748.* Y1*YM
     ,      - 195263.* Y1
     ,      + 12789. * Y1*Y*(1.+Y)
     ,      + 4700.0 * Y1*DL
     ,      - 103604.* DL**2
     ,      - 2758.3 * DL**3
     ,      - 2801.2 * Y1*DL1
     ,      - 1986.9 * Y1*DL1**2
     ,      - 6005.9 * Y1*Y1*DL1**2
       ELSE IF ( NF .EQ. 4 ) THEN
         P3psApp1 = P3ps01
     ,      + 90154. * Y1*DL*YM       
     ,      + 359084.* Y1*YM       
     ,      - 136319.* Y1*(1.+2.*Y)
     ,      + 45379. * Y1*Y*Y   
     ,      + 461167.* Y1*DL    
     ,      + 13869. * DL**2
     ,      + 52525. * DL**3   
     ,      - 7498.2 * Y1*DL1    
     ,      - 2491.5 * Y1*DL1**2 
     ,      + 1727.2 * Y1*Y1*DL1**2
         P3psApp2  = P3ps01
     ,      + 72987. * Y1*DL*YM       
     ,      + 235802.* Y1*YM       
     ,      - 254921.* Y1   
     ,      + 17138. * Y1*Y*(1.+Y)
     ,      + 5212.9 * Y1*DL    
     ,      - 135378.* DL**2   
     ,      - 3350.9 * DL**3
     ,      - 1472.7 * Y1*DL1    
     ,      - 1997.2 * Y1*DL1**2 
     ,      - 8123.3 * Y1*Y1*DL1**2
       ELSE IF ( NF .EQ. 5 ) THEN
         P3psApp1 = P3ps01
     ,      + 112481.* Y1*DL*YM
     ,      + 440555.* Y1*YM
     ,      - 166581.* Y1*(1.+2.*Y)
     ,      + 56087. * Y1*Y*Y
     ,      + 562992.* Y1*DL
     ,      + 16882. * DL**2
     ,      + 64577. * DL**3
     ,      - 6570.1 * Y1*DL1
     ,      - 2365.7 * Y1*DL1**2
     ,      + 1761.7 * Y1*Y1*DL1**2
         P3psApp2  = P3ps01
     ,      + 91468. * Y1*DL*YM
     ,      + 289658.* Y1*YM
     ,      - 311749.* Y1
     ,      + 21521. * Y1*Y*(1.+Y)
     ,      +  4908.9* Y1*DL
     ,      - 165795.* DL**2
     ,      -  3814.9* DL**3
     ,      +   804.5* Y1*DL1
     ,      -  1760.8* Y1*DL1**2
     ,      - 10295. * Y1*Y1*DL1**2
       ELSE
         WRITE(6,*) '  Error in function P3psA: choice of nf   '
       END IF
*
* We return (for now) one of the two error-band boundaries
* or the present best estimate, their average
       IF ( IMOD .EQ. 1 ) THEN
         P3psA = P3psApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3psA = P3psApp2
       ELSE
         P3psA = 0.5* ( P3psApp1 + P3psApp2 )
       END IF
*
       RETURN
       END
*
* =================================================================av==

